Antenna subtraction with massive fermions at NNLO: Double real initial-final configurations

We derive the integrated forms of specific initial-final tree-level four-parton antenna functions involving a massless initial-state parton and a massive final-state fermion as hard radiators. These antennae are needed in the subtraction terms required to evaluate the double real corrections to $t\bar{t}$ hadronic production at the NNLO level stemming from the partonic processes $q\bar{q}\to t\bar{t}q'\bar{q}'$ and $gg\to t\bar{t}q\bar{q}$.

==> FullExpressions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    188746,       5427]
NotebookOptionsPosition[    188255,       5408]
NotebookOutlinePosition[    188594,       5423]
CellTagsIndexPosition[    188551,       5420]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "are", " ", "the", " ", "expressions", " ", "for", " ", "the",
     " ", "integrated", " ", "antennae", " ", "up", " ", "to", " ", "order", 
    " ", 
    RowBox[{"ep", "^", "0."}], " ", "All", " ", "the", " ", "antennae", " ", 
    "have", " ", "to", " ", "be", " ", "multiplied", " ", "by", " ", "an", 
    " ", "overall", " ", "factor", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Q", "^", "2"}], "+", 
        RowBox[{"m", "^", "2"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "ep"}], ")"}]}], "."}]}], " ", "*)"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.5593012932744503`*^9, 3.559301373203713*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.5593002976332893`*^9, 3.559300299138052*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B04", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"ep", "^", "3"}]}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Delta", "[", "y", "]"}]}], "/", "12"}], ")"}]}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "+", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"ep", "^", "2"}]}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "y"}], ")"}], "/", "12"}], "+", 
        RowBox[{
         RowBox[{"D0", "[", "y", "]"}], "/", "6"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "19"}], "-", 
             RowBox[{"6", "*", "z"}], "+", 
             RowBox[{"3", "*", 
              RowBox[{"z", "^", "2"}]}]}], ")"}], "*", 
           RowBox[{"Delta", "[", "y", "]"}]}], ")"}], "/", "72"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Delta", "[", "y", "]"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
         "6"}]}], ")"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "+", 
     
     RowBox[{
      RowBox[{"1", "/", "ep"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "22"}], "+", 
           RowBox[{"5", "*", "y"}]}], ")"}], "/", "36"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"19", "+", 
             RowBox[{"6", "*", "z"}], "-", 
             RowBox[{"3", "*", 
              RowBox[{"z", "^", "2"}]}]}], ")"}], "*", 
           RowBox[{"D0", "[", "y", "]"}]}], ")"}], "/", "36"}], "-", 
        RowBox[{
         RowBox[{"D1", "[", "y", "]"}], "/", "3"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "373"}], "+", 
             RowBox[{"30", "*", 
              RowBox[{"Pi", "^", "2"}]}], "-", 
             RowBox[{"114", "*", "z"}], "+", 
             RowBox[{"75", "*", 
              RowBox[{"z", "^", "2"}]}]}], ")"}], "*", 
           RowBox[{"Delta", "[", "y", "]"}]}], ")"}], "/", "432"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", "y"}], ")"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "y"}], "]"}]}], ")"}], "/", "6"}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], "*", "z"}], "-", 
             RowBox[{"3", "*", 
              RowBox[{"z", "^", "2"}]}], "+", 
             RowBox[{"z", "^", "3"}]}], ")"}], "*", 
           RowBox[{"Delta", "[", "y", "]"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"24", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"2", "*", "y"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", "*", "y"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", "y"}], ")"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", "6"}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D0", "[", "y", "]"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", "3"}], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"19", "+", 
             RowBox[{"6", "*", "z"}], "-", 
             RowBox[{"3", "*", 
              RowBox[{"z", "^", "2"}]}]}], ")"}], "*", 
           RowBox[{"Delta", "[", "y", "]"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", "36"}],
         "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Delta", "[", "y", "]"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/",
          "6"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Delta", "[", "y", "]"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/",
          "3"}]}], ")"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"520", "-", 
        RowBox[{"30", "*", 
         RowBox[{"Pi", "^", "2"}]}], "-", 
        RowBox[{"558", "*", "y"}], "+", 
        RowBox[{"45", "*", 
         RowBox[{"Pi", "^", "2"}], "*", "y"}], "+", 
        RowBox[{"38", "*", 
         RowBox[{"y", "^", "2"}]}], "-", 
        RowBox[{"15", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"y", "^", "2"}]}], "-", 
        RowBox[{"628", "*", "z"}], "+", 
        RowBox[{"30", "*", 
         RowBox[{"Pi", "^", "2"}], "*", "z"}], "+", 
        RowBox[{"110", "*", "y", "*", "z"}], "-", 
        RowBox[{"15", "*", 
         RowBox[{"Pi", "^", "2"}], "*", "y", "*", "z"}], "+", 
        RowBox[{"108", "*", 
         RowBox[{"z", "^", "2"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"216", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"373", "-", 
          RowBox[{"30", "*", 
           RowBox[{"Pi", "^", "2"}]}], "+", 
          RowBox[{"114", "*", "z"}], "-", 
          RowBox[{"75", "*", 
           RowBox[{"z", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"D0", "[", "y", "]"}]}], ")"}], "/", "216"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "19"}], "-", 
          RowBox[{"6", "*", "z"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"z", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"D1", "[", "y", "]"}]}], ")"}], "/", "18"}], "+", 
     RowBox[{
      RowBox[{"D2", "[", "y", "]"}], "/", "3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", "*", "y"}], "-", 
          RowBox[{"y", "^", "2"}]}], ")"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "-", "y"}], ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"6", "*", "y"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"22", "-", 
          RowBox[{"5", "*", "y"}]}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "y"}], "]"}]}], ")"}], "/", "18"}], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"y", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "z"}], "+", 
          RowBox[{"y", "*", "z"}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"z", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"6", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}], "^", "2"}]}], 
       ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", "*", "z"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"z", "^", "3"}]}], ")"}], "*", 
        RowBox[{"D0", "[", "y", "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"12", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "100"}], "*", "z"}], "-", 
          RowBox[{"51", "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"25", "*", 
           RowBox[{"z", "^", "3"}]}]}], ")"}], "*", 
        RowBox[{"Delta", "[", "y", "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"144", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"22", "-", 
          RowBox[{"68", "*", "y"}], "+", 
          RowBox[{"75", "*", 
           RowBox[{"y", "^", "2"}]}], "-", 
          RowBox[{"34", "*", 
           RowBox[{"y", "^", "3"}]}], "+", 
          RowBox[{"5", "*", 
           RowBox[{"y", "^", "4"}]}], "-", 
          RowBox[{"40", "*", "z"}], "+", 
          RowBox[{"84", "*", "y", "*", "z"}], "-", 
          RowBox[{"52", "*", 
           RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
          RowBox[{"8", "*", 
           RowBox[{"y", "^", "3"}], "*", "z"}], "+", 
          RowBox[{"12", "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"12", "*", "y", "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"8", "*", 
           RowBox[{"z", "^", "3"}]}], "-", 
          RowBox[{"4", "*", "y", "*", 
           RowBox[{"z", "^", "3"}]}], "-", 
          RowBox[{"2", "*", 
           RowBox[{"z", "^", "4"}]}]}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"12", "*", "y", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}], "^", "2"}]}], 
       ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", "*", "y"}], "+", 
          RowBox[{"y", "^", "2"}]}], ")"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", "-", "y"}], "}"}], ",", "z"}], "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"6", "*", "y"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"22", "-", 
          RowBox[{"5", "*", "y"}]}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", "18"}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "19"}], "-", 
          RowBox[{"6", "*", "z"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"z", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"D0", "[", "y", "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", "18"}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"D1", "[", "y", "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", "3"}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"373", "-", 
          RowBox[{"54", "*", 
           RowBox[{"Pi", "^", "2"}]}], "+", 
          RowBox[{"114", "*", "z"}], "-", 
          RowBox[{"75", "*", 
           RowBox[{"z", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"Delta", "[", "y", "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", "216"}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "y"}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "y"}], "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", "3"}], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", "*", "y"}], "-", 
          RowBox[{"y", "^", "2"}]}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", "y"}], "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", "y"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "y"}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
      "3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", "*", "z"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"z", "^", "3"}]}], ")"}], "*", 
        RowBox[{"Delta", "[", "y", "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"24", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", "*", "y"}], "-", 
          RowBox[{"y", "^", "2"}]}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3", "*", "y"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", "*", "z"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"z", "^", "3"}]}], ")"}], "*", 
        RowBox[{"Delta", "[", "y", "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"12", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", "*", "y"}], "-", 
          RowBox[{"y", "^", "2"}]}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", "y"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", "z"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"3", "*", "y"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D0", "[", "y", "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      "3"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "19"}], "+", "z"}], ")"}], "*", 
        RowBox[{"Delta", "[", "y", "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"36", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"7", "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", "*", "y"}], "+", 
          RowBox[{"y", "^", "2"}]}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"12", "*", "y"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "y"}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      "3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"D0", "[", "y", "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      "3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "19"}], "-", 
          RowBox[{"6", "*", "z"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"z", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"Delta", "[", "y", "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      "18"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Delta", "[", "y", "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
       ")"}], "/", "6"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Delta", "[", "y", "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
       ")"}], "/", "3"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"Delta", "[", "y", "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
       ")"}], "/", "3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Delta", "[", "y", "]"}], "*", 
        RowBox[{"(", 
         RowBox[{"7081", "-", 
          RowBox[{"570", "*", 
           RowBox[{"Pi", "^", "2"}]}], "-", 
          RowBox[{"4951", "*", "z"}], "+", 
          RowBox[{"678", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "z"}], "-", 
          RowBox[{"3753", "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"486", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"1623", "*", 
           RowBox[{"z", "^", "3"}]}], "-", 
          RowBox[{"162", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"z", "^", "3"}]}], "-", 
          RowBox[{"2304", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"2304", "*", "z", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2592", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], ")"}]}]}], ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5592988761863813`*^9, 3.559298894180328*^9}, {
  3.559298971592763*^9, 3.5592990201345987`*^9}, {3.5592990581115637`*^9, 
  3.5592991160552483`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.5593002976332893`*^9, 3.559300299138052*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"E04", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"ep", "^", "3"}]}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Delta", "[", "y", "]"}]}], "/", "12"}], ")"}]}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "+", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"ep", "^", "2"}]}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"27", "*", "y"}], "+", 
           RowBox[{"23", "*", 
            RowBox[{"y", "^", "2"}]}], "-", 
           RowBox[{"8", "*", 
            RowBox[{"y", "^", "3"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"24", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"D0", "[", "y", "]"}], "/", "6"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "19"}], "-", 
             RowBox[{"6", "*", "z"}], "+", 
             RowBox[{"3", "*", 
              RowBox[{"z", "^", "2"}]}]}], ")"}], "*", 
           RowBox[{"Delta", "[", "y", "]"}]}], ")"}], "/", "72"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", "y"}], ")"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "y"}], "]"}]}], ")"}], "/", "4"}], 
        "\[IndentingNewLine]", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Delta", "[", "y", "]"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
         "6"}]}], ")"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "+", 
     
     RowBox[{
      RowBox[{"1", "/", "ep"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Lambda", "*", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"2", "*", "y"}], "-", 
             RowBox[{"3", "*", 
              RowBox[{"y", "^", "2"}]}], "+", 
             RowBox[{"3", "*", 
              RowBox[{"y", "^", "3"}]}], "-", 
             RowBox[{"4", "*", "z"}], "+", 
             RowBox[{"2", "*", "y", "*", "z"}], "+", 
             RowBox[{"3", "*", 
              RowBox[{"y", "^", "3"}], "*", "z"}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"z", "^", "2"}]}], "+", 
             RowBox[{"3", "*", 
              RowBox[{"y", "^", "2"}], "*", 
              RowBox[{"z", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], 
        "\[IndentingNewLine]", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           RowBox[{"138", "*", "y"}], "+", 
           RowBox[{"134", "*", 
            RowBox[{"y", "^", "2"}]}], "-", 
           RowBox[{"48", "*", 
            RowBox[{"y", "^", "3"}]}], "+", 
           RowBox[{"10", "*", "z"}], "+", 
           RowBox[{"264", "*", "y", "*", "z"}], "-", 
           RowBox[{"250", "*", 
            RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
           RowBox[{"72", "*", 
            RowBox[{"y", "^", "3"}], "*", "z"}], "-", 
           RowBox[{"11", "*", 
            RowBox[{"z", "^", "2"}]}], "-", 
           RowBox[{"126", "*", "y", "*", 
            RowBox[{"z", "^", "2"}]}], "+", 
           RowBox[{"116", "*", 
            RowBox[{"y", "^", "2"}], "*", 
            RowBox[{"z", "^", "2"}]}], "-", 
           RowBox[{"48", "*", 
            RowBox[{"y", "^", "3"}], "*", 
            RowBox[{"z", "^", "2"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"z", "^", "4"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"36", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"19", "+", 
             RowBox[{"6", "*", "z"}], "-", 
             RowBox[{"3", "*", 
              RowBox[{"z", "^", "2"}]}]}], ")"}], "*", 
           RowBox[{"D0", "[", "y", "]"}]}], ")"}], "/", "36"}], "-", 
        RowBox[{
         RowBox[{"D1", "[", "y", "]"}], "/", "3"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "373"}], "+", 
             RowBox[{"30", "*", 
              RowBox[{"Pi", "^", "2"}]}], "-", 
             RowBox[{"114", "*", "z"}], "+", 
             RowBox[{"75", "*", 
              RowBox[{"z", "^", "2"}]}]}], ")"}], "*", 
           RowBox[{"Delta", "[", "y", "]"}]}], ")"}], "/", "432"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "y"}], ")"}], "*", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "-", "y"}], ",", "0"}], "}"}], ",", "z"}], 
            "]"}]}], ")"}], "/", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"27", "*", "y"}], "-", 
             RowBox[{"23", "*", 
              RowBox[{"y", "^", "2"}]}], "+", 
             RowBox[{"8", "*", 
              RowBox[{"y", "^", "3"}]}]}], ")"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"12", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Lambda", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "*", "z"}], "-", 
             RowBox[{"y", "*", "z"}], "+", 
             RowBox[{"6", "*", 
              RowBox[{"y", "^", "2"}], "*", "z"}], "-", 
             RowBox[{"6", "*", 
              RowBox[{"y", "^", "3"}], "*", "z"}], "+", 
             RowBox[{"4", "*", 
              RowBox[{"z", "^", "2"}]}], "+", 
             RowBox[{"4", "*", "y", "*", 
              RowBox[{"z", "^", "2"}]}], "-", 
             RowBox[{"6", "*", 
              RowBox[{"y", "^", "2"}], "*", 
              RowBox[{"z", "^", "2"}]}], "-", 
             RowBox[{"2", "*", 
              RowBox[{"z", "^", "3"}]}], "-", 
             RowBox[{"3", "*", "y", "*", 
              RowBox[{"z", "^", "3"}]}]}], ")"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", "*", "y"}], "+", 
             RowBox[{"7", "*", 
              RowBox[{"y", "^", "2"}]}], "-", 
             RowBox[{"6", "*", 
              RowBox[{"y", "^", "3"}]}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"y", "^", "4"}]}], "-", 
             RowBox[{"6", "*", "z"}], "+", 
             RowBox[{"25", "*", "y", "*", "z"}], "-", 
             RowBox[{"36", "*", 
              RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
             RowBox[{"23", "*", 
              RowBox[{"y", "^", "3"}], "*", "z"}], "-", 
             RowBox[{"6", "*", 
              RowBox[{"y", "^", "4"}], "*", "z"}], "+", 
             RowBox[{"12", "*", 
              RowBox[{"z", "^", "2"}]}], "-", 
             RowBox[{"51", "*", "y", "*", 
              RowBox[{"z", "^", "2"}]}], "+", 
             RowBox[{"66", "*", 
              RowBox[{"y", "^", "2"}], "*", 
              RowBox[{"z", "^", "2"}]}], "-", 
             RowBox[{"39", "*", 
              RowBox[{"y", "^", "3"}], "*", 
              RowBox[{"z", "^", "2"}]}], "+", 
             RowBox[{"12", "*", 
              RowBox[{"y", "^", "4"}], "*", 
              RowBox[{"z", "^", "2"}]}], "-", 
             RowBox[{"10", "*", 
              RowBox[{"z", "^", "3"}]}], "+", 
             RowBox[{"43", "*", "y", "*", 
              RowBox[{"z", "^", "3"}]}], "-", 
             RowBox[{"50", "*", 
              RowBox[{"y", "^", "2"}], "*", 
              RowBox[{"z", "^", "3"}]}], "+", 
             RowBox[{"26", "*", 
              RowBox[{"y", "^", "3"}], "*", 
              RowBox[{"z", "^", "3"}]}], "-", 
             RowBox[{"4", "*", 
              RowBox[{"y", "^", "4"}], "*", 
              RowBox[{"z", "^", "3"}]}], "+", 
             RowBox[{"3", "*", 
              RowBox[{"z", "^", "4"}]}], "-", 
             RowBox[{"13", "*", "y", "*", 
              RowBox[{"z", "^", "4"}]}], "+", 
             RowBox[{"13", "*", 
              RowBox[{"y", "^", "2"}], "*", 
              RowBox[{"z", "^", "4"}]}], "-", 
             RowBox[{"4", "*", 
              RowBox[{"y", "^", "3"}], "*", 
              RowBox[{"z", "^", "4"}]}]}], ")"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}]}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], "*", "z"}], "-", 
             RowBox[{"3", "*", 
              RowBox[{"z", "^", "2"}]}], "+", 
             RowBox[{"z", "^", "3"}]}], ")"}], "*", 
           RowBox[{"Delta", "[", "y", "]"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"24", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Lambda", "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "y"}], "]"}]}], ")"}], "/", "2"}], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "-", 
             RowBox[{"4", "*", "y"}], "+", 
             RowBox[{"23", "*", 
              RowBox[{"y", "^", "2"}]}], "-", 
             RowBox[{"66", "*", 
              RowBox[{"y", "^", "3"}]}], "+", 
             RowBox[{"55", "*", 
              RowBox[{"y", "^", "4"}]}], "-", 
             RowBox[{"16", "*", 
              RowBox[{"y", "^", "5"}]}], "-", 
             RowBox[{"8", "*", "z"}], "-", 
             RowBox[{"4", "*", "y", "*", "z"}], "-", 
             RowBox[{"15", "*", 
              RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
             RowBox[{"27", "*", 
              RowBox[{"y", "^", "3"}], "*", "z"}], "-", 
             RowBox[{"16", "*", 
              RowBox[{"y", "^", "4"}], "*", "z"}]}], ")"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"24", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", "y", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}]}], "-", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", "y"}], ")"}], "*", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", "-", "y"}], "}"}], ",", "z"}], "]"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "y"}], "]"}]}], ")"}], "/", "2"}], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"27", "*", "y"}], "-", 
             RowBox[{"23", "*", 
              RowBox[{"y", "^", "2"}]}], "+", 
             RowBox[{"8", "*", 
              RowBox[{"y", "^", "3"}]}]}], ")"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"12", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D0", "[", "y", "]"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", "3"}], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"19", "+", 
             RowBox[{"6", "*", "z"}], "-", 
             RowBox[{"3", "*", 
              RowBox[{"z", "^", "2"}]}]}], ")"}], "*", 
           RowBox[{"Delta", "[", "y", "]"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", "36"}],
         "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "y"}], ")"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "y"}], "]"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", "2"}], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "y"}], ")"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", "y"}], "]"}]}], ")"}], "/",
          "2"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", "y"}], ")"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/",
          "2"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Delta", "[", "y", "]"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/",
          "6"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "y"}], ")"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", "y"}], "]"}]}], ")"}], "/",
          "4"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Delta", "[", "y", "]"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/",
          "3"}]}], ")"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Lambda", "*", 
        RowBox[{"(", 
         RowBox[{"24", "-", 
          RowBox[{"193", "*", "y"}], "+", 
          RowBox[{"169", "*", 
           RowBox[{"y", "^", "2"}]}], "+", 
          RowBox[{"270", "*", 
           RowBox[{"y", "^", "3"}]}], "-", 
          RowBox[{"270", "*", 
           RowBox[{"y", "^", "4"}]}], "-", 
          RowBox[{"96", "*", "z"}], "+", 
          RowBox[{"582", "*", "y", "*", "z"}], "+", 
          RowBox[{"16", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "y", "*", "z"}], "-", 
          RowBox[{"341", "*", 
           RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
          RowBox[{"8", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}], "*", "z"}], "\[IndentingNewLine]", "-", 
          RowBox[{"414", "*", 
           RowBox[{"y", "^", "3"}], "*", "z"}], "-", 
          RowBox[{"48", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"y", "^", "3"}], "*", "z"}], "+", 
          RowBox[{"144", "*", 
           RowBox[{"y", "^", "4"}], "*", "z"}], "+", 
          RowBox[{"48", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"y", "^", "4"}], "*", "z"}], "+", 
          RowBox[{"144", "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"588", "*", "y", "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"32", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "y", "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"175", "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"32", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"18", "*", 
           RowBox[{"y", "^", "3"}], "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"48", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"y", "^", "3"}], "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"126", "*", 
           RowBox[{"y", "^", "4"}], "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"96", "*", 
           RowBox[{"z", "^", "3"}]}], "+", 
          RowBox[{"202", "*", "y", "*", 
           RowBox[{"z", "^", "3"}]}], "+", 
          RowBox[{"16", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "y", "*", 
           RowBox[{"z", "^", "3"}]}], "-", 
          RowBox[{"3", "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "3"}]}], "+", 
          RowBox[{"24", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "3"}]}], "+", 
          RowBox[{"126", "*", 
           RowBox[{"y", "^", "3"}], "*", 
           RowBox[{"z", "^", "3"}]}], "+", 
          RowBox[{"24", "*", 
           RowBox[{"z", "^", "4"}]}], "-", 
          RowBox[{"3", "*", "y", "*", 
           RowBox[{"z", "^", "4"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"72", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", "y", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], ")"}]}], "+", 
     
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "538"}], "-", 
        RowBox[{"108", "*", 
         RowBox[{"Pi", "^", "2"}]}], "-", 
        RowBox[{"5120", "*", "y"}], "+", 
        RowBox[{"657", "*", 
         RowBox[{"Pi", "^", "2"}], "*", "y"}], "+", 
        RowBox[{"11104", "*", 
         RowBox[{"y", "^", "2"}]}], "-", 
        RowBox[{"1086", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"y", "^", "2"}]}], "-", 
        RowBox[{"7246", "*", 
         RowBox[{"y", "^", "3"}]}], "+", 
        RowBox[{"753", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"y", "^", "3"}]}], "+", 
        RowBox[{"1800", "*", 
         RowBox[{"y", "^", "4"}]}], "-", 
        RowBox[{"216", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"y", "^", "4"}]}], "+", 
        RowBox[{"2452", "*", "z"}], "+", 
        RowBox[{"528", "*", 
         RowBox[{"Pi", "^", "2"}], "*", "z"}], "+", 
        RowBox[{"19722", "*", "y", "*", "z"}], "-", 
        RowBox[{"3000", "*", 
         RowBox[{"Pi", "^", "2"}], "*", "y", "*", "z"}], "-", 
        RowBox[{"36646", "*", 
         RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
        RowBox[{"4323", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
        RowBox[{"20838", "*", 
         RowBox[{"y", "^", "3"}], "*", "z"}], "-", 
        RowBox[{"2619", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"y", "^", "3"}], "*", "z"}], "-", 
        RowBox[{"3816", "*", 
         RowBox[{"y", "^", "4"}], "*", "z"}], "+", 
        RowBox[{"648", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"y", "^", "4"}], "*", "z"}], "-", 
        RowBox[{"4278", "*", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"936", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"28596", "*", "y", "*", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{"5058", "*", 
         RowBox[{"Pi", "^", "2"}], "*", "y", "*", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{"44310", "*", 
         RowBox[{"y", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"6453", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"y", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"21594", "*", 
         RowBox[{"y", "^", "3"}], "*", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{"3627", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"y", "^", "3"}], "*", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{"3672", "*", 
         RowBox[{"y", "^", "4"}], "*", 
         RowBox[{"z", "^", "2"}]}], "-", 
        RowBox[{"936", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"y", "^", "4"}], "*", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{"3352", "*", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"720", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"18656", "*", "y", "*", 
         RowBox[{"z", "^", "3"}]}], "-", 
        RowBox[{"3744", "*", 
         RowBox[{"Pi", "^", "2"}], "*", "y", "*", 
         RowBox[{"z", "^", "3"}]}], "-", 
        RowBox[{"23098", "*", 
         RowBox[{"y", "^", "2"}], "*", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"4185", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"y", "^", "2"}], "*", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"9658", "*", 
         RowBox[{"y", "^", "3"}], "*", 
         RowBox[{"z", "^", "3"}]}], "-", 
        RowBox[{"2073", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"y", "^", "3"}], "*", 
         RowBox[{"z", "^", "3"}]}], "-", 
        RowBox[{"1656", "*", 
         RowBox[{"y", "^", "4"}], "*", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"312", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"y", "^", "4"}], "*", 
         RowBox[{"z", "^", "3"}]}], "-", 
        RowBox[{"838", "*", 
         RowBox[{"z", "^", "4"}]}], "-", 
        RowBox[{"204", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"z", "^", "4"}]}], "-", 
        RowBox[{"4812", "*", "y", "*", 
         RowBox[{"z", "^", "4"}]}], "+", 
        RowBox[{"1029", "*", 
         RowBox[{"Pi", "^", "2"}], "*", "y", "*", 
         RowBox[{"z", "^", "4"}]}], "+", 
        RowBox[{"4330", "*", 
         RowBox[{"y", "^", "2"}], "*", 
         RowBox[{"z", "^", "4"}]}], "-", 
        RowBox[{"969", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"y", "^", "2"}], "*", 
         RowBox[{"z", "^", "4"}]}], "-", 
        RowBox[{"1656", "*", 
         RowBox[{"y", "^", "3"}], "*", 
         RowBox[{"z", "^", "4"}]}], "+", 
        RowBox[{"312", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"y", "^", "3"}], "*", 
         RowBox[{"z", "^", "4"}]}], "-", 
        RowBox[{"300", "*", 
         RowBox[{"z", "^", "5"}]}], "+", 
        RowBox[{"150", "*", "y", "*", 
         RowBox[{"z", "^", "5"}]}], "+", 
        RowBox[{"150", "*", 
         RowBox[{"z", "^", "6"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"432", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"373", "-", 
          RowBox[{"30", "*", 
           RowBox[{"Pi", "^", "2"}]}], "+", 
          RowBox[{"114", "*", "z"}], "-", 
          RowBox[{"75", "*", 
           RowBox[{"z", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"D0", "[", "y", "]"}]}], ")"}], "/", "216"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "19"}], "-", 
          RowBox[{"6", "*", "z"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"z", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"D1", "[", "y", "]"}]}], ")"}], "/", "18"}], "+", 
     RowBox[{
      RowBox[{"D2", "[", "y", "]"}], "/", "3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"Pi", "^", "2"}]}], "-", 
          RowBox[{
           RowBox[{"Pi", "^", "2"}], "*", "y"}]}], ")"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", "-", "y"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      "3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "Lambda"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"20", "-", 
           RowBox[{"27", "*", "y"}], "+", 
           RowBox[{"7", "*", 
            RowBox[{"y", "^", "2"}]}], "-", 
           RowBox[{"20", "*", "z"}], "+", 
           RowBox[{"19", "*", "y", "*", "z"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"12", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}]}]}], 
       ")"}], "*", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", "y"}], ")"}], "*", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"1", "-", "y"}], ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", "y"}], ")"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "-", "y"}], ",", "0", ",", "0"}], "}"}], ",", "z"}], 
         "]"}]}], ")"}], "/", "2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", "y"}], ")"}], "*", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "0", ",", "1"}], "}"}], ",", "z"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "y"}], ")"}], "*", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", 
          RowBox[{"1", "-", "y"}], ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Lambda", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", "*", "y"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"y", "^", "2"}]}], "-", 
          RowBox[{"3", "*", 
           RowBox[{"y", "^", "3"}]}], "+", 
          RowBox[{"4", "*", "z"}], "-", 
          RowBox[{"2", "*", "y", "*", "z"}], "-", 
          RowBox[{"3", "*", 
           RowBox[{"y", "^", "3"}], "*", "z"}], "-", 
          RowBox[{"2", "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"3", "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
     
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"138", "*", "y"}], "-", 
          RowBox[{"134", "*", 
           RowBox[{"y", "^", "2"}]}], "+", 
          RowBox[{"48", "*", 
           RowBox[{"y", "^", "3"}]}], "-", 
          RowBox[{"10", "*", "z"}], "-", 
          RowBox[{"264", "*", "y", "*", "z"}], "+", 
          RowBox[{"250", "*", 
           RowBox[{"y", "^", "2"}], "*", "z"}], "-", 
          RowBox[{"72", "*", 
           RowBox[{"y", "^", "3"}], "*", "z"}], "+", 
          RowBox[{"11", "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"126", "*", "y", "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"116", "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"48", "*", 
           RowBox[{"y", "^", "3"}], "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"3", "*", 
           RowBox[{"z", "^", "4"}]}]}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"18", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
     
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", "y"}], ")"}], "*", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "0"}], "}"}], ",", "z"}], "]"}], "*", 
      
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", "y"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Lambda", "*", 
        RowBox[{"(", 
         RowBox[{"12", "-", 
          RowBox[{"24", "*", "y"}], "+", 
          RowBox[{"12", "*", 
           RowBox[{"y", "^", "2"}]}], "+", 
          RowBox[{"18", "*", 
           RowBox[{"y", "^", "3"}]}], "-", 
          RowBox[{"18", "*", 
           RowBox[{"y", "^", "4"}]}], "-", 
          RowBox[{"36", "*", "z"}], "+", 
          RowBox[{"25", "*", "y", "*", "z"}], "-", 
          RowBox[{"55", "*", 
           RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
          RowBox[{"54", "*", 
           RowBox[{"y", "^", "3"}], "*", "z"}], "-", 
          RowBox[{"72", "*", 
           RowBox[{"y", "^", "4"}], "*", "z"}], "+", 
          RowBox[{"36", "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"22", "*", "y", "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"109", "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"108", "*", 
           RowBox[{"y", "^", "3"}], "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"36", "*", 
           RowBox[{"y", "^", "4"}], "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"12", "*", 
           RowBox[{"z", "^", "3"}]}], "-", 
          RowBox[{"23", "*", "y", "*", 
           RowBox[{"z", "^", "3"}]}], "-", 
          RowBox[{"66", "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "3"}]}], "+", 
          RowBox[{"36", "*", 
           RowBox[{"y", "^", "3"}], "*", 
           RowBox[{"z", "^", "3"}]}]}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"36", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", "y", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], ")"}]}], "+", 
     
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"25", "*", "y"}], "+", 
          RowBox[{"64", "*", 
           RowBox[{"y", "^", "2"}]}], "-", 
          RowBox[{"67", "*", 
           RowBox[{"y", "^", "3"}]}], "+", 
          RowBox[{"24", "*", 
           RowBox[{"y", "^", "4"}]}], "-", 
          RowBox[{"36", "*", "z"}], "+", 
          RowBox[{"331", "*", "y", "*", "z"}], "-", 
          RowBox[{"606", "*", 
           RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
          RowBox[{"417", "*", 
           RowBox[{"y", "^", "3"}], "*", "z"}], "-", 
          RowBox[{"108", "*", 
           RowBox[{"y", "^", "4"}], "*", "z"}], "+", 
          RowBox[{"81", "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"855", "*", "y", "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"1314", "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"774", "*", 
           RowBox[{"y", "^", "3"}], "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"204", "*", 
           RowBox[{"y", "^", "4"}], "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"70", "*", 
           RowBox[{"z", "^", "3"}]}], "+", 
          RowBox[{"820", "*", "y", "*", 
           RowBox[{"z", "^", "3"}]}], "-", 
          RowBox[{"1031", "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "3"}]}], "+", 
          RowBox[{"520", "*", 
           RowBox[{"y", "^", "3"}], "*", 
           RowBox[{"z", "^", "3"}]}], "-", 
          RowBox[{"96", "*", 
           RowBox[{"y", "^", "4"}], "*", 
           RowBox[{"z", "^", "3"}]}], "+", 
          RowBox[{"24", "*", 
           RowBox[{"z", "^", "4"}]}], "-", 
          RowBox[{"274", "*", "y", "*", 
           RowBox[{"z", "^", "4"}]}], "+", 
          RowBox[{"259", "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "4"}]}], "-", 
          RowBox[{"96", "*", 
           RowBox[{"y", "^", "3"}], "*", 
           RowBox[{"z", "^", "4"}]}], "-", 
          RowBox[{"6", "*", 
           RowBox[{"z", "^", "5"}]}], "+", 
          RowBox[{"3", "*", "y", "*", 
           RowBox[{"z", "^", "5"}]}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"z", "^", "6"}]}]}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"36", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", "*", "z"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"z", "^", "3"}]}], ")"}], "*", 
        RowBox[{"D0", "[", "y", "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"12", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "100"}], "*", "z"}], "-", 
          RowBox[{"51", "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"25", "*", 
           RowBox[{"z", "^", "3"}]}]}], ")"}], "*", 
        RowBox[{"Delta", "[", "y", "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"144", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Lambda", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", "z"}], "+", 
             RowBox[{"y", "*", "z"}], "-", 
             RowBox[{"6", "*", 
              RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
             RowBox[{"6", "*", 
              RowBox[{"y", "^", "3"}], "*", "z"}], "-", 
             RowBox[{"4", "*", 
              RowBox[{"z", "^", "2"}]}], "-", 
             RowBox[{"4", "*", "y", "*", 
              RowBox[{"z", "^", "2"}]}], "+", 
             RowBox[{"6", "*", 
              RowBox[{"y", "^", "2"}], "*", 
              RowBox[{"z", "^", "2"}]}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"z", "^", "3"}]}], "+", 
             RowBox[{"3", "*", "y", "*", 
              RowBox[{"z", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", "*", "y"}], "-", 
           RowBox[{"7", "*", 
            RowBox[{"y", "^", "2"}]}], "+", 
           RowBox[{"6", "*", 
            RowBox[{"y", "^", "3"}]}], "-", 
           RowBox[{"2", "*", 
            RowBox[{"y", "^", "4"}]}], "+", 
           RowBox[{"6", "*", "z"}], "-", 
           RowBox[{"25", "*", "y", "*", "z"}], "+", 
           RowBox[{"36", "*", 
            RowBox[{"y", "^", "2"}], "*", "z"}], "-", 
           RowBox[{"23", "*", 
            RowBox[{"y", "^", "3"}], "*", "z"}], "+", 
           RowBox[{"6", "*", 
            RowBox[{"y", "^", "4"}], "*", "z"}], "-", 
           RowBox[{"12", "*", 
            RowBox[{"z", "^", "2"}]}], "+", 
           RowBox[{"51", "*", "y", "*", 
            RowBox[{"z", "^", "2"}]}], "-", 
           RowBox[{"66", "*", 
            RowBox[{"y", "^", "2"}], "*", 
            RowBox[{"z", "^", "2"}]}], "+", 
           RowBox[{"39", "*", 
            RowBox[{"y", "^", "3"}], "*", 
            RowBox[{"z", "^", "2"}]}], "-", 
           RowBox[{"12", "*", 
            RowBox[{"y", "^", "4"}], "*", 
            RowBox[{"z", "^", "2"}]}], "+", 
           RowBox[{"10", "*", 
            RowBox[{"z", "^", "3"}]}], "-", 
           RowBox[{"43", "*", "y", "*", 
            RowBox[{"z", "^", "3"}]}], "+", 
           RowBox[{"50", "*", 
            RowBox[{"y", "^", "2"}], "*", 
            RowBox[{"z", "^", "3"}]}], "-", 
           RowBox[{"26", "*", 
            RowBox[{"y", "^", "3"}], "*", 
            RowBox[{"z", "^", "3"}]}], "+", 
           RowBox[{"4", "*", 
            RowBox[{"y", "^", "4"}], "*", 
            RowBox[{"z", "^", "3"}]}], "-", 
           RowBox[{"3", "*", 
            RowBox[{"z", "^", "4"}]}], "+", 
           RowBox[{"13", "*", "y", "*", 
            RowBox[{"z", "^", "4"}]}], "-", 
           RowBox[{"13", "*", 
            RowBox[{"y", "^", "2"}], "*", 
            RowBox[{"z", "^", "4"}]}], "+", 
           RowBox[{"4", "*", 
            RowBox[{"y", "^", "3"}], "*", 
            RowBox[{"z", "^", "4"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}]}]}], 
       ")"}], "*", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", "y"}], "]"}], "*", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Lambda", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"7", "*", "y"}], "-", 
          RowBox[{"6", "*", 
           RowBox[{"y", "^", "2"}]}], "+", 
          RowBox[{"6", "*", 
           RowBox[{"y", "^", "3"}]}], "+", 
          RowBox[{"14", "*", "z"}], "-", 
          RowBox[{"18", "*", "y", "*", "z"}], "+", 
          RowBox[{"6", "*", 
           RowBox[{"y", "^", "3"}], "*", "z"}], "-", 
          RowBox[{"7", "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"11", "*", "y", "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"6", "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"6", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
     
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"76", "+", 
          RowBox[{"100", "*", "y"}], "-", 
          RowBox[{"30", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "y"}], "+", 
          RowBox[{"58", "*", 
           RowBox[{"y", "^", "2"}]}], "+", 
          RowBox[{"75", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}], "-", 
          RowBox[{"696", "*", 
           RowBox[{"y", "^", "3"}]}], "-", 
          RowBox[{"60", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"y", "^", "3"}]}], "+", 
          RowBox[{"654", "*", 
           RowBox[{"y", "^", "4"}]}], "+", 
          RowBox[{"15", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"y", "^", "4"}]}], "-", 
          RowBox[{"192", "*", 
           RowBox[{"y", "^", "5"}]}], "-", 
          RowBox[{"204", "*", "z"}], "-", 
          RowBox[{"448", "*", "y", "*", "z"}], "+", 
          RowBox[{"90", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "y", "*", "z"}], "-", 
          RowBox[{"176", "*", 
           RowBox[{"y", "^", "2"}], "*", "z"}], "-", 
          RowBox[{"195", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
          RowBox[{"1656", "*", 
           RowBox[{"y", "^", "3"}], "*", "z"}], "+", 
          RowBox[{"135", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"y", "^", "3"}], "*", "z"}], "-", 
          RowBox[{"1332", "*", 
           RowBox[{"y", "^", "4"}], "*", "z"}], "-", 
          RowBox[{"30", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"y", "^", "4"}], "*", "z"}], "+", 
          RowBox[{"288", "*", 
           RowBox[{"y", "^", "5"}], "*", "z"}], "+", 
          RowBox[{"144", "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"656", "*", "y", "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"90", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "y", "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"178", "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"165", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"1272", "*", 
           RowBox[{"y", "^", "3"}], "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"90", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"y", "^", "3"}], "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"870", "*", 
           RowBox[{"y", "^", "4"}], "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"15", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"y", "^", "4"}], "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"192", "*", 
           RowBox[{"y", "^", "5"}], "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"32", "*", 
           RowBox[{"z", "^", "3"}]}], "-", 
          RowBox[{"368", "*", "y", "*", 
           RowBox[{"z", "^", "3"}]}], "+", 
          RowBox[{"30", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "y", "*", 
           RowBox[{"z", "^", "3"}]}], "-", 
          RowBox[{"60", "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "3"}]}], "-", 
          RowBox[{"45", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "3"}]}], "+", 
          RowBox[{"312", "*", 
           RowBox[{"y", "^", "3"}], "*", 
           RowBox[{"z", "^", "3"}]}], "+", 
          RowBox[{"15", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"y", "^", "3"}], "*", 
           RowBox[{"z", "^", "3"}]}], "-", 
          RowBox[{"192", "*", 
           RowBox[{"y", "^", "4"}], "*", 
           RowBox[{"z", "^", "3"}]}], "-", 
          RowBox[{"60", "*", 
           RowBox[{"z", "^", "4"}]}], "+", 
          RowBox[{"60", "*", "y", "*", 
           RowBox[{"z", "^", "4"}]}], "+", 
          RowBox[{"12", "*", 
           RowBox[{"z", "^", "5"}]}]}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"72", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", "y", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Lambda", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "20"}], "+", 
           RowBox[{"27", "*", "y"}], "-", 
           RowBox[{"7", "*", 
            RowBox[{"y", "^", "2"}]}], "+", 
           RowBox[{"20", "*", "z"}], "-", 
           RowBox[{"19", "*", "y", "*", "z"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"12", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}]}]}], 
       ")"}], "*", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}], ",", "z"}], "]"}], "*", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "y"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "y"}], ")"}], "*", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"1", "-", "y"}]}], "}"}], ",", "z"}], "]"}], "*", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "y"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "y"}], ")"}], "*", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "0"}], "}"}], ",", "z"}], "]"}], "*", 
      
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "y"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "y"}], ")"}], "*", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", "1"}], "}"}], ",", "z"}], "]"}], "*", 
      
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "y"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", "y"}], ")"}], "*", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", "y"}], ",", 
          RowBox[{"1", "-", "y"}]}], "}"}], ",", "z"}], "]"}], "*", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "y"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Lambda", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "*", "z"}], "-", 
             RowBox[{"y", "*", "z"}], "+", 
             RowBox[{"6", "*", 
              RowBox[{"y", "^", "2"}], "*", "z"}], "-", 
             RowBox[{"6", "*", 
              RowBox[{"y", "^", "3"}], "*", "z"}], "+", 
             RowBox[{"4", "*", 
              RowBox[{"z", "^", "2"}]}], "+", 
             RowBox[{"4", "*", "y", "*", 
              RowBox[{"z", "^", "2"}]}], "-", 
             RowBox[{"6", "*", 
              RowBox[{"y", "^", "2"}], "*", 
              RowBox[{"z", "^", "2"}]}], "-", 
             RowBox[{"2", "*", 
              RowBox[{"z", "^", "3"}]}], "-", 
             RowBox[{"3", "*", "y", "*", 
              RowBox[{"z", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", "*", "y"}], "+", 
           RowBox[{"7", "*", 
            RowBox[{"y", "^", "2"}]}], "-", 
           RowBox[{"6", "*", 
            RowBox[{"y", "^", "3"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"y", "^", "4"}]}], "-", 
           RowBox[{"6", "*", "z"}], "+", 
           RowBox[{"25", "*", "y", "*", "z"}], "-", 
           RowBox[{"36", "*", 
            RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
           RowBox[{"23", "*", 
            RowBox[{"y", "^", "3"}], "*", "z"}], "-", 
           RowBox[{"6", "*", 
            RowBox[{"y", "^", "4"}], "*", "z"}], "+", 
           RowBox[{"12", "*", 
            RowBox[{"z", "^", "2"}]}], "-", 
           RowBox[{"51", "*", "y", "*", 
            RowBox[{"z", "^", "2"}]}], "+", 
           RowBox[{"66", "*", 
            RowBox[{"y", "^", "2"}], "*", 
            RowBox[{"z", "^", "2"}]}], "-", 
           RowBox[{"39", "*", 
            RowBox[{"y", "^", "3"}], "*", 
            RowBox[{"z", "^", "2"}]}], "+", 
           RowBox[{"12", "*", 
            RowBox[{"y", "^", "4"}], "*", 
            RowBox[{"z", "^", "2"}]}], "-", 
           RowBox[{"10", "*", 
            RowBox[{"z", "^", "3"}]}], "+", 
           RowBox[{"43", "*", "y", "*", 
            RowBox[{"z", "^", "3"}]}], "-", 
           RowBox[{"50", "*", 
            RowBox[{"y", "^", "2"}], "*", 
            RowBox[{"z", "^", "3"}]}], "+", 
           RowBox[{"26", "*", 
            RowBox[{"y", "^", "3"}], "*", 
            RowBox[{"z", "^", "3"}]}], "-", 
           RowBox[{"4", "*", 
            RowBox[{"y", "^", "4"}], "*", 
            RowBox[{"z", "^", "3"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"z", "^", "4"}]}], "-", 
           RowBox[{"13", "*", "y", "*", 
            RowBox[{"z", "^", "4"}]}], "+", 
           RowBox[{"13", "*", 
            RowBox[{"y", "^", "2"}], "*", 
            RowBox[{"z", "^", "4"}]}], "-", 
           RowBox[{"4", "*", 
            RowBox[{"y", "^", "3"}], "*", 
            RowBox[{"z", "^", "4"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}]}]}], 
       ")"}], "*", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "*", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "y"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Lambda", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", "*", "y"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"y", "^", "2"}]}], "-", 
          RowBox[{"3", "*", 
           RowBox[{"y", "^", "3"}]}], "+", 
          RowBox[{"4", "*", "z"}], "-", 
          RowBox[{"2", "*", "y", "*", "z"}], "-", 
          RowBox[{"3", "*", 
           RowBox[{"y", "^", "3"}], "*", "z"}], "-", 
          RowBox[{"2", "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"3", "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
     
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"12", "*", 
           RowBox[{"Pi", "^", "2"}]}], "+", 
          RowBox[{"138", "*", "y"}], "-", 
          RowBox[{"18", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "y"}], "-", 
          RowBox[{"134", "*", 
           RowBox[{"y", "^", "2"}]}], "+", 
          RowBox[{"6", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}], "+", 
          RowBox[{"48", "*", 
           RowBox[{"y", "^", "3"}]}], "-", 
          RowBox[{"10", "*", "z"}], "-", 
          RowBox[{"24", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "z"}], "-", 
          RowBox[{"264", "*", "y", "*", "z"}], "+", 
          RowBox[{"36", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "y", "*", "z"}], "+", 
          RowBox[{"250", "*", 
           RowBox[{"y", "^", "2"}], "*", "z"}], "-", 
          RowBox[{"12", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}], "*", "z"}], "-", 
          RowBox[{"72", "*", 
           RowBox[{"y", "^", "3"}], "*", "z"}], "+", 
          RowBox[{"11", "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"12", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"126", "*", "y", "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"18", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "y", "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"116", "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"6", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"48", "*", 
           RowBox[{"y", "^", "3"}], "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"3", "*", 
           RowBox[{"z", "^", "4"}]}]}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"18", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
     
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "19"}], "-", 
          RowBox[{"6", "*", "z"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"z", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"D0", "[", "y", "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", "18"}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"D1", "[", "y", "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", "3"}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"373", "-", 
          RowBox[{"54", "*", 
           RowBox[{"Pi", "^", "2"}]}], "+", 
          RowBox[{"114", "*", "z"}], "-", 
          RowBox[{"75", "*", 
           RowBox[{"z", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"Delta", "[", "y", "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", "216"}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"27", "*", "y"}], "+", 
          RowBox[{"23", "*", 
           RowBox[{"y", "^", "2"}]}], "-", 
          RowBox[{"8", "*", 
           RowBox[{"y", "^", "3"}]}]}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "y"}], "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"6", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "Lambda"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           RowBox[{"4", "*", "y"}], "-", 
           RowBox[{"23", "*", 
            RowBox[{"y", "^", "2"}]}], "+", 
           RowBox[{"66", "*", 
            RowBox[{"y", "^", "3"}]}], "-", 
           RowBox[{"55", "*", 
            RowBox[{"y", "^", "4"}]}], "+", 
           RowBox[{"16", "*", 
            RowBox[{"y", "^", "5"}]}], "+", 
           RowBox[{"8", "*", "z"}], "+", 
           RowBox[{"4", "*", "y", "*", "z"}], "+", 
           RowBox[{"15", "*", 
            RowBox[{"y", "^", "2"}], "*", "z"}], "-", 
           RowBox[{"27", "*", 
            RowBox[{"y", "^", "3"}], "*", "z"}], "+", 
           RowBox[{"16", "*", 
            RowBox[{"y", "^", "4"}], "*", "z"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"12", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", "y", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}]}]}], 
       ")"}], "*", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "y"}], "]"}], "*", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"27", "*", "y"}], "+", 
          RowBox[{"23", "*", 
           RowBox[{"y", "^", "2"}]}], "-", 
          RowBox[{"8", "*", 
           RowBox[{"y", "^", "3"}]}]}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"6", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Lambda", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", "z"}], "+", 
          RowBox[{"y", "*", "z"}], "-", 
          RowBox[{"6", "*", 
           RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
          RowBox[{"6", "*", 
           RowBox[{"y", "^", "3"}], "*", "z"}], "-", 
          RowBox[{"4", "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"4", "*", "y", "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"6", "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"z", "^", "3"}]}], "+", 
          RowBox[{"3", "*", "y", "*", 
           RowBox[{"z", "^", "3"}]}]}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"6", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], ")"}]}], "+", 
     
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", "*", "y"}], "-", 
          RowBox[{"7", "*", 
           RowBox[{"y", "^", "2"}]}], "+", 
          RowBox[{"6", "*", 
           RowBox[{"y", "^", "3"}]}], "-", 
          RowBox[{"2", "*", 
           RowBox[{"y", "^", "4"}]}], "+", 
          RowBox[{"6", "*", "z"}], "-", 
          RowBox[{"25", "*", "y", "*", "z"}], "+", 
          RowBox[{"36", "*", 
           RowBox[{"y", "^", "2"}], "*", "z"}], "-", 
          RowBox[{"23", "*", 
           RowBox[{"y", "^", "3"}], "*", "z"}], "+", 
          RowBox[{"6", "*", 
           RowBox[{"y", "^", "4"}], "*", "z"}], "-", 
          RowBox[{"12", "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"51", "*", "y", "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"66", "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"39", "*", 
           RowBox[{"y", "^", "3"}], "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"12", "*", 
           RowBox[{"y", "^", "4"}], "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"10", "*", 
           RowBox[{"z", "^", "3"}]}], "-", 
          RowBox[{"43", "*", "y", "*", 
           RowBox[{"z", "^", "3"}]}], "+", 
          RowBox[{"50", "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "3"}]}], "-", 
          RowBox[{"26", "*", 
           RowBox[{"y", "^", "3"}], "*", 
           RowBox[{"z", "^", "3"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"y", "^", "4"}], "*", 
           RowBox[{"z", "^", "3"}]}], "-", 
          RowBox[{"3", "*", 
           RowBox[{"z", "^", "4"}]}], "+", 
          RowBox[{"13", "*", "y", "*", 
           RowBox[{"z", "^", "4"}]}], "-", 
          RowBox[{"13", "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "4"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"y", "^", "3"}], "*", 
           RowBox[{"z", "^", "4"}]}]}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"6", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", "*", "z"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"z", "^", "3"}]}], ")"}], "*", 
        RowBox[{"Delta", "[", "y", "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"24", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"8", "*", "y"}], "+", 
          RowBox[{"27", "*", 
           RowBox[{"y", "^", "2"}]}], "-", 
          RowBox[{"23", "*", 
           RowBox[{"y", "^", "3"}]}], "+", 
          RowBox[{"8", "*", 
           RowBox[{"y", "^", "4"}]}]}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"6", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", "y"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Lambda", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", "z"}], "+", 
          RowBox[{"y", "*", "z"}], "-", 
          RowBox[{"6", "*", 
           RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
          RowBox[{"6", "*", 
           RowBox[{"y", "^", "3"}], "*", "z"}], "-", 
          RowBox[{"4", "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"4", "*", "y", "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"6", "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"z", "^", "3"}]}], "+", 
          RowBox[{"3", "*", "y", "*", 
           RowBox[{"z", "^", "3"}]}]}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], ")"}]}], "-", 
     
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", "*", "y"}], "-", 
          RowBox[{"7", "*", 
           RowBox[{"y", "^", "2"}]}], "+", 
          RowBox[{"6", "*", 
           RowBox[{"y", "^", "3"}]}], "-", 
          RowBox[{"2", "*", 
           RowBox[{"y", "^", "4"}]}], "+", 
          RowBox[{"6", "*", "z"}], "-", 
          RowBox[{"25", "*", "y", "*", "z"}], "+", 
          RowBox[{"36", "*", 
           RowBox[{"y", "^", "2"}], "*", "z"}], "-", 
          RowBox[{"23", "*", 
           RowBox[{"y", "^", "3"}], "*", "z"}], "+", 
          RowBox[{"6", "*", 
           RowBox[{"y", "^", "4"}], "*", "z"}], "-", 
          RowBox[{"12", "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"51", "*", "y", "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"66", "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"39", "*", 
           RowBox[{"y", "^", "3"}], "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"12", "*", 
           RowBox[{"y", "^", "4"}], "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"10", "*", 
           RowBox[{"z", "^", "3"}]}], "-", 
          RowBox[{"43", "*", "y", "*", 
           RowBox[{"z", "^", "3"}]}], "+", 
          RowBox[{"50", "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "3"}]}], "-", 
          RowBox[{"26", "*", 
           RowBox[{"y", "^", "3"}], "*", 
           RowBox[{"z", "^", "3"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"y", "^", "4"}], "*", 
           RowBox[{"z", "^", "3"}]}], "-", 
          RowBox[{"3", "*", 
           RowBox[{"z", "^", "4"}]}], "+", 
          RowBox[{"13", "*", "y", "*", 
           RowBox[{"z", "^", "4"}]}], "-", 
          RowBox[{"13", "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "4"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"y", "^", "3"}], "*", 
           RowBox[{"z", "^", "4"}]}]}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", "*", "z"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"z", "^", "3"}]}], ")"}], "*", 
        RowBox[{"Delta", "[", "y", "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"12", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "Lambda"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           RowBox[{"4", "*", "y"}], "-", 
           RowBox[{"23", "*", 
            RowBox[{"y", "^", "2"}]}], "+", 
           RowBox[{"66", "*", 
            RowBox[{"y", "^", "3"}]}], "-", 
           RowBox[{"55", "*", 
            RowBox[{"y", "^", "4"}]}], "+", 
           RowBox[{"16", "*", 
            RowBox[{"y", "^", "5"}]}], "+", 
           RowBox[{"8", "*", "z"}], "+", 
           RowBox[{"4", "*", "y", "*", "z"}], "+", 
           RowBox[{"15", "*", 
            RowBox[{"y", "^", "2"}], "*", "z"}], "-", 
           RowBox[{"27", "*", 
            RowBox[{"y", "^", "3"}], "*", "z"}], "+", 
           RowBox[{"16", "*", 
            RowBox[{"y", "^", "4"}], "*", "z"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"12", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", "y", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}]}]}], 
       ")"}], "*", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", "y"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "y"}], ")"}], "*", 
      RowBox[{"G", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", "-", "y"}], "}"}], ",", "z"}], "]"}], "*", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", "y"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", "y"}], ")"}], "*", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "z"}], "]"}], "*", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", "y"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Lambda", "*", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"3", "*", "y"}], "-", 
          RowBox[{"11", "*", "z"}], "+", 
          RowBox[{"8", "*", "y", "*", "z"}], "+", 
          RowBox[{"6", "*", 
           RowBox[{"y", "^", "2"}], "*", "z"}], "-", 
          RowBox[{"6", "*", 
           RowBox[{"y", "^", "3"}], "*", "z"}], "+", 
          RowBox[{"13", "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"5", "*", "y", "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"6", "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"5", "*", 
           RowBox[{"z", "^", "3"}]}]}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], ")"}]}], "-", 
     
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"10", "-", 
          RowBox[{"21", "*", "y"}], "+", 
          RowBox[{"7", "*", 
           RowBox[{"y", "^", "2"}]}], "-", 
          RowBox[{"26", "*", "z"}], "+", 
          RowBox[{"53", "*", "y", "*", "z"}], "-", 
          RowBox[{"15", "*", 
           RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
          RowBox[{"22", "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"39", "*", "y", "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"12", "*", 
           RowBox[{"y", "^", "3"}], "*", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"6", "*", 
           RowBox[{"z", "^", "3"}]}], "+", 
          RowBox[{"7", "*", "y", "*", 
           RowBox[{"z", "^", "3"}]}], "+", 
          RowBox[{"5", "*", 
           RowBox[{"y", "^", "2"}], "*", 
           RowBox[{"z", "^", "3"}]}], "-", 
          RowBox[{"4", "*", 
           RowBox[{"y", "^", "3"}], "*", 
           RowBox[{"z", "^", "3"}]}]}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"6", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], ")"}]}], "+", 
     
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D0", "[", "y", "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      "3"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "19"}], "+", "z"}], ")"}], "*", 
        RowBox[{"Delta", "[", "y", "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"36", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "y"}], ")"}], "*", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", "y"}], "]"}], "*", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", "z"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", "y"}], ")"}], "*", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "y"}], "]"}], "*", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", "z"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", "Lambda"}], ")"}], "/", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"16", "+", 
           RowBox[{"12", "*", "y"}], "-", 
           RowBox[{"y", "^", "2"}], "-", 
           RowBox[{"98", "*", 
            RowBox[{"y", "^", "3"}]}], "+", 
           RowBox[{"103", "*", 
            RowBox[{"y", "^", "4"}]}], "-", 
           RowBox[{"32", "*", 
            RowBox[{"y", "^", "5"}]}], "-", 
           RowBox[{"16", "*", "z"}], "-", 
           RowBox[{"28", "*", "y", "*", "z"}], "+", 
           RowBox[{"9", "*", 
            RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
           RowBox[{"35", "*", 
            RowBox[{"y", "^", "3"}], "*", "z"}], "-", 
           RowBox[{"32", "*", 
            RowBox[{"y", "^", "4"}], "*", "z"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"24", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", "y", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}]}]}], 
       ")"}], "*", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", "y"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "y"}], ")"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", "-", "y"}], "}"}], ",", "z"}], "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
      "2"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "y"}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", "z"}], "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
      "2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"27", "*", "y"}], "+", 
          RowBox[{"23", "*", 
           RowBox[{"y", "^", "2"}]}], "-", 
          RowBox[{"8", "*", 
           RowBox[{"y", "^", "3"}]}]}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"6", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"D0", "[", "y", "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      "3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "19"}], "-", 
          RowBox[{"6", "*", "z"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"z", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"Delta", "[", "y", "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
      "18"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", "y"}], ")"}], "*", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "y"}], "]"}], "*", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", "z"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", "y"}], ")"}], "*", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", "y"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "y"}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
       ")"}], "/", "2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Delta", "[", "y", "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
       ")"}], "/", "6"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "y"}], ")"}], "*", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", "y"}], "]"}]}], "-", 
     RowBox[{"2", "*", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", "z"}], "]"}]}], "+", 
     RowBox[{"y", "*", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", "z"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Delta", "[", "y", "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
       ")"}], "/", "3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "y"}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "y"}], "]"}]}], 
       ")"}], "/", "2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"7", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "y"}], ")"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}]}], 
       ")"}], "/", "4"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"Delta", "[", "y", "]"}], "*", 
        RowBox[{"H", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
       ")"}], "/", "3"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Delta", "[", "y", "]"}], "*", 
        RowBox[{"(", 
         RowBox[{"7081", "-", 
          RowBox[{"570", "*", 
           RowBox[{"Pi", "^", "2"}]}], "-", 
          RowBox[{"4951", "*", "z"}], "+", 
          RowBox[{"678", "*", 
           RowBox[{"Pi", "^", "2"}], "*", "z"}], "-", 
          RowBox[{"3753", "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"486", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"1623", "*", 
           RowBox[{"z", "^", "3"}]}], "-", 
          RowBox[{"162", "*", 
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"z", "^", "3"}]}], "-", 
          RowBox[{"2304", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"2304", "*", "z", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2592", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], ")"}]}]}], ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.559299125474085*^9, 3.559299130594606*^9}, {
   3.559300143517439*^9, 3.559300295332315*^9}, 3.559300445262393*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.5593002976332893`*^9, 3.559300299138052*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"E04Tilde", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"ep", "^", "2"}]}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"y", "*", 
            RowBox[{"(", 
             RowBox[{"15", "-", 
              RowBox[{"15", "*", "y"}], "+", 
              RowBox[{"4", "*", 
               RowBox[{"y", "^", "2"}]}]}], ")"}]}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"12", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"3", "*", "y"}], "-", 
             RowBox[{"y", "^", "2"}]}], ")"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}]}], ")"}]}]}], ")"}]}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "+", 
     RowBox[{
      RowBox[{"1", "/", "ep"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "y"}], ")"}], "*", "y", "*", "z"}], 
           ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"y", "*", 
           RowBox[{"(", 
            RowBox[{"30", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"117", "-", 
                RowBox[{"16", "*", 
                 RowBox[{"Pi", "^", "2"}]}]}], ")"}], "*", "z"}], "-", 
             RowBox[{"40", "*", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"Pi", "^", "2"}]}], ")"}], "*", 
              RowBox[{"z", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "117"}], "+", 
                RowBox[{"32", "*", 
                 RowBox[{"Pi", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{"z", "^", "3"}]}], "\[IndentingNewLine]", "+", 
             RowBox[{"90", "*", 
              RowBox[{"z", "^", "4"}]}], "+", 
             RowBox[{"y", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "12"}], "+", 
                RowBox[{"24", "*", "Lambda"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "171"}], "-", 
                   RowBox[{"24", "*", "Lambda"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"Pi", "^", "2"}]}]}], ")"}], "*", "z"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"42", "-", 
                   RowBox[{"24", "*", "Lambda"}], "+", 
                   RowBox[{"80", "*", 
                    RowBox[{"Pi", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"z", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"171", "+", 
                   RowBox[{"24", "*", "Lambda"}], "-", 
                   RowBox[{"16", "*", 
                    RowBox[{"Pi", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"z", "^", "3"}]}], "-", 
                RowBox[{"30", "*", 
                 RowBox[{"z", "^", "4"}]}]}], ")"}]}], "+", 
             RowBox[{"8", "*", 
              RowBox[{"y", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], "*", "Lambda"}], "+", 
                RowBox[{"8", "*", "z"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"3", "*", "Lambda"}], "-", 
                   RowBox[{"4", "*", 
                    RowBox[{"Pi", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"z", "^", "2"}]}], "-", 
                RowBox[{"8", "*", 
                 RowBox[{"z", "^", "3"}]}], "-", 
                RowBox[{"z", "^", "4"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"24", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"y", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", "*", 
              RowBox[{"y", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{"13", "-", 
                RowBox[{"63", "*", "z"}], "+", 
                RowBox[{"3", "*", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"Pi", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"z", "^", "2"}]}], "+", 
                RowBox[{"35", "*", 
                 RowBox[{"z", "^", "3"}]}], "+", 
                RowBox[{"6", "*", 
                 RowBox[{"z", "^", "4"}]}]}], ")"}]}], "+", 
             RowBox[{"9", "*", "y", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "24"}], "+", 
                RowBox[{"133", "*", "z"}], "-", 
                RowBox[{"2", "*", 
                 RowBox[{"(", 
                  RowBox[{"41", "+", 
                   RowBox[{"16", "*", 
                    RowBox[{"Pi", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"z", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "37"}], "+", 
                   RowBox[{"8", "*", 
                    RowBox[{"Pi", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"z", "^", "3"}]}], "+", 
                RowBox[{"10", "*", 
                 RowBox[{"z", "^", "4"}]}]}], ")"}]}], "-", 
             RowBox[{"9", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "22"}], "+", 
                RowBox[{"135", "*", "z"}], "-", 
                RowBox[{"8", "*", 
                 RowBox[{"(", 
                  RowBox[{"17", "+", 
                   RowBox[{"3", "*", 
                    RowBox[{"Pi", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"z", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"16", "*", 
                    RowBox[{"Pi", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"z", "^", "3"}]}], "+", 
                RowBox[{"30", "*", 
                 RowBox[{"z", "^", "4"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
         
         RowBox[{"(", 
          RowBox[{"72", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"3", "*", "y"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "*", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "-", "y"}], ",", "0"}], "}"}], ",", "z"}], 
            "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"y", "*", 
           RowBox[{"(", 
            RowBox[{"15", "-", 
             RowBox[{"15", "*", "y"}], "+", 
             RowBox[{"4", "*", 
              RowBox[{"y", "^", "2"}]}]}], ")"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"y", "*", "z", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"y", "^", "2"}], "-", 
             RowBox[{"4", "*", 
              RowBox[{"(", 
               RowBox[{"1", "+", "Lambda"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
             RowBox[{"y", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "-", 
                RowBox[{"4", "*", "Lambda"}], "+", 
                RowBox[{"5", "*", "z"}]}], ")"}]}]}], ")"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}]}], "-", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{"y", "*", 
           RowBox[{"z", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", "*", 
              RowBox[{"y", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "11"}], "+", "z"}], ")"}]}], "-", 
             RowBox[{"3", "*", "y", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "24"}], "+", "z", "+", 
                RowBox[{"2", "*", 
                 RowBox[{"z", "^", "2"}]}]}], ")"}]}], "+", 
             RowBox[{"3", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "-", 
                RowBox[{"3", "*", "z"}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"z", "^", "2"}]}]}], ")"}]}]}], ")"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"12", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], ")"}]}], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"y", "*", "z", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", "*", 
              RowBox[{"y", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", "*", "Lambda"}], "+", 
                RowBox[{"5", "*", "z"}], "+", 
                RowBox[{"z", "^", "2"}]}], ")"}]}], "+", 
             RowBox[{"3", "*", 
              RowBox[{"(", 
               RowBox[{"4", "-", 
                RowBox[{"2", "*", "z"}], "+", 
                RowBox[{"7", "*", 
                 RowBox[{"z", "^", "2"}]}], "-", 
                RowBox[{"4", "*", 
                 RowBox[{"z", "^", "3"}]}]}], ")"}]}], "+", 
             RowBox[{"3", "*", "y", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "-", 
                RowBox[{"8", "*", "Lambda"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"4", "*", "Lambda"}]}], ")"}], "*", "z"}], "-", 
                RowBox[{"6", "*", 
                 RowBox[{"z", "^", "2"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"z", "^", "3"}]}]}], ")"}]}]}], ")"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"12", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], ")"}]}], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"y", "*", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"4", "*", 
              RowBox[{"y", "^", "2"}]}], "+", 
             RowBox[{"3", "*", "y", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "z"}], ")"}]}], "-", 
             RowBox[{"6", "*", "z"}]}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"6", "*", "z"}], "+", 
             RowBox[{"3", "*", 
              RowBox[{"z", "^", "2"}]}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"z", "^", "3"}]}]}], ")"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"y", "^", "2"}], "-", 
             RowBox[{"4", "*", 
              RowBox[{"(", 
               RowBox[{"1", "+", "Lambda"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
             RowBox[{"y", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "-", 
                RowBox[{"4", "*", "Lambda"}], "+", 
                RowBox[{"5", "*", "z"}]}], ")"}]}]}], ")"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}]}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{"y", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"z", "^", "2"}]}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"5", "*", "z"}], "+", 
             RowBox[{"4", "*", 
              RowBox[{"y", "^", "2"}], "*", "z"}], "-", 
             RowBox[{"4", "*", 
              RowBox[{"z", "^", "2"}]}], "+", 
             RowBox[{"y", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"10", "*", "z"}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"z", "^", "2"}]}]}], ")"}]}]}], ")"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"3", "*", "y"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "*", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", "-", "y"}], "}"}], ",", "z"}], "]"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "y"}], ")"}], "*", "y", "*", "z"}], 
             ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"y", "*", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"4", "*", 
                 RowBox[{"y", "^", "2"}]}], "+", 
                RowBox[{"3", "*", "y", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "z"}], ")"}]}], "-", 
                RowBox[{"6", "*", "z"}]}], ")"}], "*", 
              RowBox[{"z", "^", "2"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], ")"}]}],
            "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"y", "*", "z", "*", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"5", "*", "z"}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"y", "^", "2"}], "*", "z"}], "-", 
                RowBox[{"4", "*", 
                 RowBox[{"z", "^", "2"}]}], "+", 
                RowBox[{"y", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"10", "*", "z"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"z", "^", "2"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
            "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], 
             ")"}]}]}], ")"}], "*", 
         RowBox[{"H", "[", 
          RowBox[{
           RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "*", 
         RowBox[{"H", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", "y"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"y", "*", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"4", "*", 
                  RowBox[{"y", "^", "2"}]}], "+", 
                 RowBox[{"3", "*", "y", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "z"}], ")"}]}], "-", 
                 RowBox[{"6", "*", "z"}]}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"6", "*", "z"}], "+", 
                 RowBox[{"3", "*", 
                  RowBox[{"z", "^", "2"}]}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"z", "^", "3"}]}]}], ")"}]}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{"6", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], ")"}]}],
            "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"y", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"z", "^", "2"}]}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"5", "*", "z"}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"y", "^", "2"}], "*", "z"}], "-", 
                RowBox[{"4", "*", 
                 RowBox[{"z", "^", "2"}]}], "+", 
                RowBox[{"y", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"10", "*", "z"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"z", "^", "2"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
            "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], 
             ")"}]}]}], ")"}], "*", 
         RowBox[{"H", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"3", "*", "y"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "y"}], "]"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "y"}], ")"}], "*", "y", "*", "z"}], 
              ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"y", "*", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"4", "*", 
                 RowBox[{"y", "^", "2"}]}], "+", 
                RowBox[{"3", "*", "y", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "z"}], ")"}]}], "-", 
                RowBox[{"6", "*", "z"}]}], ")"}], "*", 
              RowBox[{"z", "^", "2"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], ")"}]}],
            "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"y", "*", "z", "*", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"5", "*", "z"}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"y", "^", "2"}], "*", "z"}], "-", 
                RowBox[{"4", "*", 
                 RowBox[{"z", "^", "2"}]}], "+", 
                RowBox[{"y", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"10", "*", "z"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"z", "^", "2"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
            "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], 
             ")"}]}]}], ")"}], "*", 
         RowBox[{"H", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "y"}], ")"}], "*", "y", "*", "z"}],
                ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}]}], ")"}]}], ")"}]}], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"y", "*", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"4", "*", 
                 RowBox[{"y", "^", "2"}]}], "+", 
                RowBox[{"3", "*", "y", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "z"}], ")"}]}], "-", 
                RowBox[{"6", "*", "z"}]}], ")"}], "*", 
              RowBox[{"z", "^", "2"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], ")"}]}],
            "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"y", "*", "z", "*", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"5", "*", "z"}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"y", "^", "2"}], "*", "z"}], "-", 
                RowBox[{"4", "*", 
                 RowBox[{"z", "^", "2"}]}], "+", 
                RowBox[{"y", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"10", "*", "z"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"z", "^", "2"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
            "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], 
             ")"}]}]}], ")"}], "*", 
         RowBox[{"H", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", "z"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"3", "*", "y"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"y", "*", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"4", "*", 
                   RowBox[{"y", "^", "2"}]}], "+", 
                  RowBox[{"3", "*", "y", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "z"}], ")"}]}], "-", 
                  RowBox[{"6", "*", "z"}]}], ")"}], "*", 
                RowBox[{"z", "^", "2"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], 
               ")"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "y"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"y", "*", "z", "*", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"5", "*", "z"}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"y", "^", "2"}], "*", "z"}], "-", 
                RowBox[{"4", "*", 
                 RowBox[{"z", "^", "2"}]}], "+", 
                RowBox[{"y", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"10", "*", "z"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"z", "^", "2"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
            "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], 
             ")"}]}]}], ")"}], "*", 
         RowBox[{"H", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", "z"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"3", "*", "y"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "*", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}]}], ")"}]}]}], ")"}]}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1674"}], "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "2"}]}], "+", 
               RowBox[{"27", "*", "y", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "51"}], "+", 
                  RowBox[{"20", "*", "Lambda"}], "\[IndentingNewLine]", "+", 
                  RowBox[{"3", "*", 
                   RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"4", "*", "Lambda"}]}], ")"}], "*", "z"}]}], 
                 ")"}]}], "+", 
               RowBox[{"4", "*", 
                RowBox[{"y", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "40"}], "+", 
                  RowBox[{"135", "*", "Lambda"}], "-", 
                  RowBox[{"61", "*", "z"}], "+", 
                  RowBox[{"81", "*", "Lambda", "*", "z"}], "-", 
                  RowBox[{"31", "*", 
                   RowBox[{"z", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"Pi", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "25"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"57", "+", 
                    RowBox[{"16", "*", "Lambda"}]}], ")"}], "*", "z"}]}], 
                 ")"}]}], "-", 
               RowBox[{"3", "*", "y", "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{"50", "-", 
                  RowBox[{"3", "*", 
                   RowBox[{"(", 
                    RowBox[{"41", "+", 
                    RowBox[{"16", "*", "Lambda"}]}], ")"}], "*", "z"}], "+", 
                  RowBox[{"73", "*", 
                   RowBox[{"z", "^", "2"}]}]}], ")"}]}], "+", 
               RowBox[{"4", "*", 
                RowBox[{"y", "^", "3"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"3", "*", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"8", "*", "Lambda"}]}], ")"}], "*", "z"}], "-", 
                  RowBox[{"39", "*", 
                   RowBox[{"z", "^", "2"}]}], "+", 
                  RowBox[{"13", "*", 
                   RowBox[{"z", "^", "3"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"y", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "95"}], "+", 
                  RowBox[{"6", "*", 
                   RowBox[{"(", 
                    RowBox[{"43", "+", 
                    RowBox[{"32", "*", "Lambda"}]}], ")"}], "*", "z"}], "-", 
                  RowBox[{"327", "*", 
                   RowBox[{"z", "^", "2"}]}], "+", 
                  RowBox[{"52", "*", 
                   RowBox[{"z", "^", "3"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
          ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"216", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", "*", "y"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", "-", "y"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"y", "^", "2"}], "-", 
            RowBox[{"4", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", "Lambda"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
            RowBox[{"y", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "-", 
               RowBox[{"4", "*", "Lambda"}], "+", 
               RowBox[{"5", "*", "z"}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "-", "y"}], ",", "0"}], "}"}], ",", "z"}], "]"}]}],
          ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", "*", "y"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"1", "-", "y"}], ",", "0"}], "}"}], ",", "z"}], "]"}]}],
          ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", "*", "y"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "-", "y"}], ",", "0", ",", "0"}], "}"}], ",", 
            "z"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", "*", "y"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "-", "y"}], ",", "0", ",", "1"}], "}"}], ",", 
            "z"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", "*", "y"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "-", "y"}], ",", 
              RowBox[{"1", "-", "y"}], ",", "0"}], "}"}], ",", "z"}], "]"}]}],
          ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"72", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "2"}]}], "-", 
            RowBox[{"9", "*", "y", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"2", "*", "Lambda"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"2", "*", "Lambda"}]}], ")"}], "*", "z"}]}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"y", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"13", "-", 
               RowBox[{"18", "*", "Lambda"}], "-", 
               RowBox[{"2", "*", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"9", "*", "Lambda"}]}], ")"}], "*", "z"}], "+", 
               RowBox[{"13", "*", 
                RowBox[{"z", "^", "2"}]}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"9", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], 
       "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", "*", "y"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "-", "y"}], ",", "0"}], "}"}], ",", "z"}], "]"}], 
          "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"y", "*", "z", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", "*", 
             RowBox[{"(", 
              RowBox[{"13", "+", 
               RowBox[{"6", "*", "Lambda"}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], "-", 
            RowBox[{"9", "*", "y", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "21"}], "-", 
               RowBox[{"10", "*", "Lambda"}], "+", 
               RowBox[{"4", "*", 
                RowBox[{"(", 
                 RowBox[{"3", "+", "Lambda"}], ")"}], "*", "z"}]}], ")"}]}], 
            "+", 
            RowBox[{
             RowBox[{"y", "^", "3"}], "*", 
             RowBox[{"(", 
              RowBox[{"12", "+", 
               RowBox[{"36", "*", "Lambda"}], "-", 
               RowBox[{"6", "*", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"6", "*", "Lambda"}]}], ")"}], "*", "z"}], "+", 
               RowBox[{"26", "*", 
                RowBox[{"z", "^", "2"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"y", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"84", "+", 
               RowBox[{"72", "*", "Lambda"}], "-", 
               RowBox[{"3", "*", 
                RowBox[{"(", 
                 RowBox[{"37", "+", 
                  RowBox[{"24", "*", "Lambda"}]}], ")"}], "*", "z"}], "+", 
               RowBox[{"26", "*", 
                RowBox[{"z", "^", "2"}]}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"18", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", "y", "*", "z", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", "*", "y", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", "Lambda", "-", "z"}], ")"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "2"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"(", 
              RowBox[{"2", "+", "Lambda"}], ")"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"y", "^", "3"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", "*", "Lambda"}], "-", 
               RowBox[{"3", "*", "z"}], "+", 
               RowBox[{"z", "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"y", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"12", "*", "Lambda"}], "-", 
               RowBox[{"12", "*", "z"}], "+", 
               RowBox[{"2", "*", 
                RowBox[{"z", "^", "2"}]}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", "y"}], "]"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"15", "*", 
             RowBox[{"Pi", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", "*", "y"}], "+", 
               RowBox[{"y", "^", "2"}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "9"}], "*", 
                RowBox[{"(", 
                 RowBox[{"11", "+", 
                  RowBox[{"6", "*", "Lambda"}]}], ")"}], "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], "+", 
               RowBox[{"9", "*", "y", "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "-", 
                  RowBox[{"12", "*", "Lambda"}], "+", "z", "+", 
                  RowBox[{"6", "*", "Lambda", "*", "z"}]}], ")"}]}], "+", 
               RowBox[{"9", "*", 
                RowBox[{"y", "^", "2"}], "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "13"}], "+", 
                  RowBox[{"10", "*", "Lambda"}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "Lambda"}], ")"}], "*", "z"}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"y", "^", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "26"}], "+", 
                  RowBox[{"36", "*", "Lambda"}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"9", "*", "Lambda"}]}], ")"}], "*", "z"}], "-", 
                  RowBox[{"26", "*", 
                   RowBox[{"z", "^", "2"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"y", "^", "3"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "125"}], "+", 
                  RowBox[{"72", "*", "Lambda"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"67", "+", 
                    RowBox[{"72", "*", "Lambda"}]}], ")"}], "*", "z"}], "-", 
                  RowBox[{"26", "*", 
                   RowBox[{"z", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
          "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"36", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"y", "^", "2"}], "-", 
            RowBox[{"4", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", "Lambda"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
            RowBox[{"y", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "-", 
               RowBox[{"4", "*", "Lambda"}], "+", 
               RowBox[{"5", "*", "z"}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", "-", "y"}], "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", "*", "y"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"1", "-", "y"}]}], "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", "*", "y"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "-", "y"}], ",", "0"}], "}"}], ",", "z"}], "]"}], 
          "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", "*", "y"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "-", "y"}], ",", "1"}], "}"}], ",", "z"}], "]"}], 
          "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", "*", "y"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "-", "y"}], ",", 
              RowBox[{"1", "-", "y"}]}], "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", "y", "*", "z", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", "*", "y", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", "Lambda", "-", "z"}], ")"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "2"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"(", 
              RowBox[{"2", "+", "Lambda"}], ")"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"y", "^", "3"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", "*", "Lambda"}], "-", 
               RowBox[{"3", "*", "z"}], "+", 
               RowBox[{"z", "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"y", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"12", "*", "Lambda"}], "-", 
               RowBox[{"12", "*", "z"}], "+", 
               RowBox[{"2", "*", 
                RowBox[{"z", "^", "2"}]}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", "*", 
             RowBox[{"Pi", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", "*", "y"}], "+", 
               RowBox[{"y", "^", "2"}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "2"}]}], "+", 
            RowBox[{"y", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"72", "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "2"}]}], "-", 
               RowBox[{"9", "*", "y", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"2", "*", "Lambda"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", "*", "Lambda"}]}], ")"}], "*", "z"}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"y", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{"13", "-", 
                  RowBox[{"18", "*", "Lambda"}], "-", 
                  RowBox[{"2", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"9", "*", "Lambda"}]}], ")"}], "*", "z"}], "+", 
                  RowBox[{"13", "*", 
                   RowBox[{"z", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
          "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"9", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "2"}]}], ")"}]}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"y", "*", 
          RowBox[{"(", 
           RowBox[{"15", "-", 
            RowBox[{"15", "*", "y"}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"y", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", "y"}], "]"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], "*", 
             RowBox[{"y", "^", "4"}]}], "+", 
            RowBox[{
             RowBox[{"y", "^", "3"}], "*", 
             RowBox[{"(", 
              RowBox[{"35", "-", 
               RowBox[{"8", "*", "z"}]}], ")"}]}], "-", 
            RowBox[{"12", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", "Lambda"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"y", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "14"}], "+", 
               RowBox[{"4", "*", "Lambda"}], "+", 
               RowBox[{"5", "*", "z"}]}], ")"}]}], "+", 
            RowBox[{"3", "*", "y", "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"8", "*", "Lambda"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"4", "*", "Lambda"}]}], ")"}], "*", "z"}]}], 
              ")"}]}]}], ")"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", "y"}], "]"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"6", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"y", "*", 
          RowBox[{"(", 
           RowBox[{"15", "-", 
            RowBox[{"15", "*", "y"}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"y", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", "*", "y"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", "y"}], "]"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"y", "*", "z", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", "*", "y", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", "Lambda", "-", "z"}], ")"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "2"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"(", 
              RowBox[{"2", "+", "Lambda"}], ")"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"y", "^", "3"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", "*", "Lambda"}], "-", 
               RowBox[{"3", "*", "z"}], "+", 
               RowBox[{"z", "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"y", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"12", "*", "Lambda"}], "-", 
               RowBox[{"12", "*", "z"}], "+", 
               RowBox[{"2", "*", 
                RowBox[{"z", "^", "2"}]}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"y", "*", 
          RowBox[{"(", 
           RowBox[{"15", "-", 
            RowBox[{"15", "*", "y"}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"y", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", "y", "*", "z", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", "*", "y", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", "Lambda", "-", "z"}], ")"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "2"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"(", 
              RowBox[{"2", "+", "Lambda"}], ")"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"y", "^", "3"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", "*", "Lambda"}], "-", 
               RowBox[{"3", "*", "z"}], "+", 
               RowBox[{"z", "^", "2"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"y", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"12", "*", "Lambda"}], "-", 
               RowBox[{"12", "*", "z"}], "+", 
               RowBox[{"2", "*", 
                RowBox[{"z", "^", "2"}]}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], "*", 
             RowBox[{"y", "^", "4"}]}], "+", 
            RowBox[{
             RowBox[{"y", "^", "3"}], "*", 
             RowBox[{"(", 
              RowBox[{"35", "-", 
               RowBox[{"8", "*", "z"}]}], ")"}]}], "-", 
            RowBox[{"12", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", "Lambda"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"y", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "14"}], "+", 
               RowBox[{"4", "*", "Lambda"}], "+", 
               RowBox[{"5", "*", "z"}]}], ")"}]}], "+", 
            RowBox[{"3", "*", "y", "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"8", "*", "Lambda"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"4", "*", "Lambda"}]}], ")"}], "*", "z"}]}], 
              ")"}]}]}], ")"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{"6", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", "*", "y"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", "-", "y"}], "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", "*", "y"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", "*", "y", "*", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"2", "*", "Lambda"}], "-", 
               RowBox[{"3", "*", "z"}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "2"}]}], "+", 
            RowBox[{"6", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", "Lambda"}], ")"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], "-", 
            RowBox[{"3", "*", 
             RowBox[{"y", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "-", 
               RowBox[{"4", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "Lambda"}], ")"}], "*", "z"}], "+", 
               RowBox[{"z", "^", "2"}]}], ")"}]}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"y", "^", "3"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"6", "*", "Lambda"}]}], ")"}], "*", "z"}], "-", 
               RowBox[{"3", "*", 
                RowBox[{"z", "^", "2"}]}], "+", 
               RowBox[{"z", "^", "3"}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], "^", "3"}]}], ")"}]}], 
       "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", "*", "y"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", "y"}], "]"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", "*", "y"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", "y"}], "]"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "16"}], "*", 
             RowBox[{"y", "^", "4"}]}], "+", 
            RowBox[{
             RowBox[{"y", "^", "3"}], "*", 
             RowBox[{"(", 
              RowBox[{"67", "-", 
               RowBox[{"16", "*", "z"}]}], ")"}]}], "-", 
            RowBox[{"36", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", "Lambda"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"y", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "22"}], "+", 
               RowBox[{"12", "*", "Lambda"}], "+", 
               RowBox[{"5", "*", "z"}]}], ")"}]}], "+", 
            RowBox[{"3", "*", "y", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "-", 
               RowBox[{"24", "*", "Lambda"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"12", "*", "Lambda"}]}], ")"}], "*", "z"}]}], 
              ")"}]}]}], ")"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{"12", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y", "+", "z"}], ")"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", "*", "y"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", 
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", "-", "y"}], "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", "*", "y"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", "z"}], "]"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", "y"}], "]"}]}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"y", "*", 
          RowBox[{"(", 
           RowBox[{"15", "-", 
            RowBox[{"15", "*", "y"}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"y", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", "*", "y"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", "y"}], "]"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", "z"}], "]"}]}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", "*", "y"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", "y"}], "]"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", "*", "y"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "y"}], "]"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", "*", "y"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", "*", "y"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", "y"}], "]"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", "*", "y"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", "z"}], "]"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", "*", "y"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "y"}], "]"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7", "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", "*", "y"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}]}], ")"}]}]}], ")"}]}], 
    ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5593004263986*^9, 3.559300534667246*^9}}]
},
WindowSize->{1280, 697},
WindowMargins->{{4, Automatic}, {Automatic, 0}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 760, 20, 43, "Input"],
Cell[1320, 42, 364, 5, 193, "Input"],
Cell[1687, 49, 20783, 645, 328, "Input"],
Cell[22473, 696, 364, 5, 193, "Input"],
Cell[22840, 703, 84672, 2428, 1213, "Input"],
Cell[107515, 3133, 364, 5, 193, "Input"],
Cell[107882, 3140, 80369, 2266, 943, "Input"]
}
]
*)

(* End of internal cache information *)

